Random Dieudonne modules, random p-divisible groups, and random curves over finite fields

We describe a probability distribution on isomorphism classes of principally quasi-polarized p-divisible groups over a finite field k of characteristic p which can reasonably be thought of as "uniform distribution," and we compute the distribution of various statistics (p-corank, a-number, etc.) of p-divisible groups drawn from this distribution. It is then natural to ask to what extent the p-divisible groups attached to a randomly chosen hyperelliptic curve (resp. curve, resp. abelian variety) over k are uniformly distributed in this sense. For instance, one can ask whether the proportion of genus-g curves over F_p whose Jacobian is ordinary approaches the limit that such a heuristic would predict. This heuristic is analogous to conjectures of Cohen-Lenstra type for fields k of characteristic other than p, in which case the random p-divisible group is defined by a random matrix recording the action of Frobenius. Extensive numerical investigation reveals some cases of agreement with the heuristic and some interesting discrepancies. For example, plane curves over F_3 appear substantially less likely to be ordinary than hyperelliptic curves over F_3.

==> functions.m <==
////////////////////////////////////////////////////////////
// This contains the functions 
//      randomPolynomial
//      cartierShort
//      aNumberPrediction
//      divisibilityPrediction
//      frob
////////////////////////////////////////////////////////////


////////////////////////////////////////////////////////////////////////
// Script that generates a random polynomial of degree d over F_q
////////////////////////////////////////////////////////////////////////

randomPolynomial := function(q,d : singOK := false, homog := true, type := "plane")
                             
 ZZ := Integers();
 F := FiniteField(q);


 if type eq "plane" then
 
   P<x,y,z> := PolynomialRing(F,3);
   Pr := ProjectiveSpace(P);
 
   bool := true;                                 // create the random poly
   while bool do     
    f := &+[ &+[Random(F)*x^j*z^(d - (i + j)) 
               : j in [0..d-i] ]*y^i 
               : i in [0..d]  ];
    C := Scheme(Pr,f);
    bool := not (singOK or not IsSingular(C));   // check for smoothness
   end while; // bool							       
 
   P<x,y> := PolynomialRing(F,2);                // To dehomogenize    
   return homog select f else Evaluate(f,[x,y,1]);

 else // type eq "hyper"
   P<x> := PolynomialRing(F);

   bool := true;                                 // create the random poly
   while bool do
       f := &+[ x^(d) + &+[Random(F)*x^i : i in [0..d-1] ] ];   
       bool := not (singOK or IsSquarefree(f));                    // check for smoothness
   end while; // bool							       

    
   return  f;      
       
 end if; // type eq "plane"
   
 
 end function; // randomPolynomial

 
////////////////////////////////////////////////////////////////////////////
// This computes F^(r) =  F^(sigma^r)..F^(sigma)F 
////////////////////////////////////////////////////////////////////////////

frob := function(M : r := 0)
  g := Integers()!SquareRoot(Dimension(Parent(M)));
  F := BaseRing(M);
  q := #F; 
  p := Characteristic(F);
  r := r eq 0 select Valuation(q,p) else r;

  return &*[
      Matrix(g,[Frobenius(M[i][j],k)   
                : i, j in [1..g] ]
             )            
          : k in [0..r-1] ];
  
end function;

////////////////////////////////////////////////////////////////////////////
// This computes the HW/Cartier Matrix of a hyperelliptic curve
////////////////////////////////////////////////////////////////////////////
cartierShort := function(f: type := "plane")

 ZZ := Integers();
 q := #BaseRing(Parent(f));
   F := FiniteField(q);  
   p := Characteristic(F);
   r := Valuation(q,p);


 if type eq "hyper" then

   g := ZZ!((Degree(f) - 1 )/2);
   f := f^(ZZ!((p-1)/2));
 
   coeff := Coefficients(f);
   m := [[ a in [0..Degree(f)] select coeff[a+1] else 0 
           where a is (p*i - j)   :  j in [1..g]] : i in [1..g]]; 
   return  Matrix(m), frob(Matrix(m));

 else // type eq "plane"  
   P2 := ProjectiveSpace(F,2);
   C := Curve(Scheme(P2,f));
   m :=  CartierRepresentation(C,1);    
   n :=  frob(m);  //CartierRepresentation(C,r);    
   return m , n;
   
 end if; // type eq "hyper"
 
end function; // cartier



////////////////////////////////////////////////////////////////////////
// This is our prediction for the distribution of aNumbers and of 
// the probability of p | J(F_p)
////////////////////////////////////////////////////////////////////////     

 prod := function(s)
   return  
    IsEmpty(s) select 1
    else &*s;
 end function; // prod

 ////////////////////////////////
 // Malle-Garton constants
 ////////////////////////////////
 aNumberPrediction:= function(q,r : B := 100)
   return &*[0.0 + 1 + 1/q^i : i in [1..B]]^(-1) * 
    (r eq 0 select 1 else 
      q^(-Binomial(r+1,2)) * &*[0.0 + 1-1/q^i : i in [1..r] ]^(-1)
    );
 end function; // aNumberPrediction

 ////////////////////////////////
 // Cohen-Lenstra constant
 ////////////////////////////////
 divisibilityPrediction  := function(q,A : B := 500)
   p := Characteristic(FiniteField(q));
   // Handle integer input
   if Type(A) eq Type(1) then 
       A := AbelianGroup([p^A]);      
   end if; // Type(A)
 
   return (1/#AutomorphismGroup(A))* 
          prod([0.0 + 1-1/q^i : i in [1..B]]);
 end function; // divisibilityPrediction



==> masterData.m <==
// The MG constant, with the option of truncating.
MG := function(q,t : B := q*50)
 if t ge 1 then 
   B := t;
 end if; // t ge 1
   
 return &*[ (1 - 1/R!q^(2*i -1)) : i in [1..B] ]
           where R is RealField(6);
           
end function; // MG


  // Jordan's heuristic for the p-corank
corankJordan := function(q,r,t)
  R:= RealField(6);

  rr := [
   1,
   q^(-1),
   q^(-2) + q^(-3),
   q^(-3) + q^(-4) + q^(-6)
        ];

  return MG(q,t)*(rr[r+1]);
end function; // corank



//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//// Data for a-numbers
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////    
//// hyperelliptic
///////////////////////////////////////////////////////////////


a := <
  <[ 003, 025, 40960000 ], <<0.666716, 0.639004>, <0.296272,   0.319502>,   <0.0328910,   0.0399378  >>>,
  <[ 003, 100, 5120000  ], <<0.666497, 0.639004>, <0.296487,   0.319502>,   <0.0329145,   0.0399378  >>>,
  <[ 005, 025, 40960000 ], <<0.793529, 0.793335>, <0.198172,   0.198334>,   <0.00822029,  0.00826390 >>>,
  <[ 005, 100, 5120000  ], <<0.793838, 0.793335>, <0.197818,   0.198334>,   <0.00826679,  0.00826390 >>>,
  <[ 007, 025, 40960000 ], <<0.854542, 0.854591>, <0.142490,   0.142432>,   <0.00295969,  0.00296733 >>>,
  <[ 009, 025, 81920000 ], <<0.888925, 0.887654>, <0.0975057,  0.110957>,   <0.0133875,   0.00138696 >>>,
  <[ 009, 100, 5120000  ], <<0.888868, 0.887654>, <0.0975471,  0.110957>,   <0.0133936,   0.00138696 >>>,
  <[ 025, 025, 81920000 ], <<0.959912, 0.959937>, <0.0384201,  0.0399973>,  <0.00166514,  6.40983E-5 >>>,
  <[ 025, 100, 5120000  ], <<0.959785, 0.959937>, <0.0385621,  0.0399973>,  <0.00165137,  6.40983E-5 >>>,
  <[ 027, 025, 20480000 ], <<0.962917, 0.962914>, <0.0356764,  0.0370351>,  <0.00135444,  5.08725E-5 >>>,
  <[ 049, 025, 20480000 ], <<0.979568, 0.979585>, <0.0200116,  0.0204080>,  <0.000421582, 8.50335E-6 >>>,
  <[ 081, 025, 20480000 ], <<0.987662, 0.987652>, <0.0121823,  0.0123456>,  <0.000153076, 1.88196E-6 >>>,
  <[ 125, 025, 20480000 ], <<0.991984, 0.992001>, <0.00795166, 0.00800000>, <6.39649E-5,  5.12034E-7 >>>
 >;


 R:= RealField(6);
 for tup in a do
   q := tup[1][1];
   p := Factorization(q)[1][1];
   <tup[1], < <R!t[1],corankJordan(q,j-1,0), corankJordan(q,j-1,T) > where t is tup[2][j]
       : j in [1..3]> >
       where T is 
         p eq 3 select 1 else
         p eq 5 select 2 else         
         p eq 7 select 3 else       
         7;
   end for;

for tup in a do

  g := tup[1][2];
  q := g eq 100 select " " else tup[1][1]; 
  B := tup[1][3];
  print q, " & ", g, " & ", B, " &" , 0 , " & ",R!tup[2][1][1], " & ",R!tup[2][1][2], " & ",R!tup[2][1][3], "\\\\";
  print  "   &      &            &" , 1 , " & ",R!tup[2][2][1], " & ",R!tup[2][2][2], " & ",R!tup[2][2][3], "\\\\";
  
  print  "   &      &            &" , 2 , " & ",R!tup[2][3][1], " & ",R!tup[2][3][2], " & ",R!tup[2][3][3], "\\\\ \\cline{2-7}";
  
  
  
  end for; // tup in a

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////    
//// Plane
///////////////////////////////////////////////////////////////
    
 
a := <    
  <[ 2, 7, 15, 56949615 ], <0.426022, 0.419422>>,
  <[ 2, 10, 36, 80000   ], <0.423363, 0.419423>>,
  <[ 3, 7, 15, 3062000  ], <0.638947, 0.639004>>,
  <[ 3, 08, 21, 249230  ], <0.638133, 0.639006>>,
  <[ 3, 10, 36, 17851   ], <0.640020, 0.639006>>,
  <[ 5, 7, 15, 590000   ], <0.793784, 0.793335>>,
  <[ 5, 10, 36, 17851   ], <0.796874, 0.793335>>
  >;


for tup in a do

  g := tup[1][2];
  q := g eq 8 select " " else tup[1][1]; 
  d := tup[1][3];
  B := tup[1][4];
  print q, " & ", g, " & ", d, " & ", B, " & ",R!tup[2][1], " & ",R!tup[2][2],  "\\\\";
    

  end for; // tup in a

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//// Data for p divides |Jac(F_p)|
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////    
//// hyperelliptic
///////////////////////////////////////////////////////////////

classHyperelliptic := <
 <[ 03, 03, 1, 12, 0020000  ], 0.280100,  0.280063>,
 <[ 03, 03, 0, 20, 1600000  ], 0.560527,  0.560126>,
 <[ 03, 03, 0, 25, 0400000  ], 0.560198,  0.560126>,
 <[ 05, 05, 1, 08, 0005000  ], 0.193200,  0.190083>,
 <[ 05, 05, 0, 15, 1600000  ], 0.759874,  0.760333>,
 <[ 05, 05, 0, 25, 0400000  ], 0.760077,  0.760333>,
 <[ 07, 07, 0, 15, 1600000  ], 0.837408,  0.836796>,
 <[ 07, 07, 0, 25, 0400000  ], 0.836867,  0.836796>,
 <[ 09, 09, 0, 12, 274016000], 0.560169,  0.560126>,
 <[ 11, 11, 0, 15, 1600000  ], 0.900908,  0.900833>,
 <[ 11, 11, 0, 25, 0400000  ], 0.900988,  0.900833>
 <[ 25, 25, 0, 12, 269210000], 0.760389,  0.760333>
>;

  
  

for tup in classHyperelliptic do

  g := tup[1][4];
  q := g eq 16 select " " else tup[1][1]; 
  r := tup[1][3];
  B := tup[1][5];
  print g eq 25 select q else " ", 
  " & ", g, " & ", r, " & ", B, " & ",R!tup[2], " & ",R!tup[3],
      g eq 25 select "\\\\ \\hline" else "\\\\ \\cline{2-6}";
    

  end for; // tup in a  
  
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////    
//// Jacobians of plane curves
///////////////////////////////////////////////////////////////
// 2_classGroup_ALLDATA_many_degrees.txt

classPlane := <
 <[ 02, 07, 15, 37940000], 0.071762,  0.288788>,
 <[ 02, 08, 21, 1777100 ],  0.229230,  0.288788>,
 <[ 02, 09, 28, 313000  ],   0.000223,  0.288788>,
 <[ 02, 10, 36, 349500  ],   0.246071,  0.288788>,
 <[ 02, 11, 55, 312000  ],   0.0000064, 0.288788>,
 <[ 03, 07, 15, 137000  ],   0.553302,  0.560126>,
 <[ 03, 10, 36, 142000  ],   0.559676,  0.560126>,
 <[ 04, 09, 28, 47775   ],   0.000000,  0.288788>,
 <[ 04, 10, 36, 31200   ], 0.714327, 00.288788>,
 <[ 05, 07, 15, 350000  ], 0.760462, 0.760332>,
 <[ 05, 10, 36, 48000   ], 0.761500, 0.760332>,
 <[ 08, 07, 15, 219725  ], 0.000000 , 0.288788>,
 <[ 08, 08, 21, 89575   ], 0.716651, 0.288788>,
 <[ 09, 10, 36, 57000   ], 0.558772 , 0.560126>
>;

==> parameters.m <==
ZZ := Integers();

 ////////////////////////
 // parameters
 ////////////////////////


//  dataType := "Order";//
// dataType := "ANumber";//
 dataType := "Order"; 


// type := "plane";//
// type := "hyper";//
   type := "plane"; 
   
 d := 4;                             // Degree of C (2g+1 if C is hyperelliptic)
 q := 3;
 B := 10;
 
 
// DON'T FORGET to change the filenames at the bottom! 
 
 if type eq "hyper" then              // genus  
  g := Floor( (d-1)/2 );
 else // type eq "plane"
  g := ZZ!((d-1)*(d-2)/2);    
 end if; // type eq "hyper"     

   
   
////////////////////////////////////////////////////////////////////////    
// This is so that load has something to load earlier in the process   
//////////////////////////////////////////////////////////////////////// 
     filenameHyperOrder := 
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat "hyper_Order_FORMATTED.txt";  
    
     filenameHyperNullity :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat "hyper_ANumber_FORMATTED.txt";
      
     filenamePlaneOrder :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat "plane_Order_FORMATTED.txt";
      
    filenamePlaneNullity :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat "plane_ANumber_FORMATTED.txt";

     Write(  filenameHyperOrder  , "");
     Write(  filenameHyperNullity , "");
     Write(  filenamePlaneOrder   , "");
     Write(  filenamePlaneNullity  , "");

   
//////////////////////////////////////////////////////////////////////// 
// Change the parameters q, d, type, and dataType to match the 
//   correct filename 
////////////////////////////////////////////////////////////////////////

//   load "data/data_003_004_hyper_Order_FORMATTED.txt";
//   load "data/data_003_004_hyper_ANumber_FORMATTED.txt";

      load "data/data_003_004_plane_Order_FORMATTED.txt";
//   load "data/data_003_004_plane_ANumber_FORMATTED.txt";


==> processData.m <==
////////////////////////////////////////////////////////////////////////////////
// This magma script formats and processes the data in 
////////////////////////////////////////////////////////////////////////////////

load "parameters.m";

  /////////////////////////////////////////////
  // create filenames from the parameters
  /////////////////////////////////////////////
    input := 
      "data/data_" cat
      (q le 9 select "00" else ( q le 99 select "0" else "" ))
        cat IntegerToString(q) cat "_"
      cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
        cat IntegerToString(d) cat "_"  
      cat type cat "_" cat dataType cat ".txt";  

    format := 
      "data/data_" cat
      (q le 9 select "00" else ( q le 99 select "0" else "" ))
        cat IntegerToString(q) cat "_"
      cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
        cat IntegerToString(d) cat "_"  
      cat type cat "_" cat dataType cat "_FORMATTED" cat ".txt";  


  /////////////////////////////////////////////
  // Format the data
  /////////////////////////////////////////////
    Write(format, "data := <");  // If present, remove any previous formatting data
    Pipe("rm " cat format, "r");

    Write(format, "data := <");  

    
    
    FP := Open(input, "r");      
    old := Gets(FP);
    while true do
         new := Gets(FP);        
         if IsEof(new) then
             Write(format, old cat ">;" );
             break;
         end if;
     Write(format, old cat ",");
     old := new;
    end while;
      

////////////////////////////////////////
// This part of the script processes the data
////////////////////////////////////////


load "parameters.m";


  /////////////////////////////////////////////
  // create timestamp from the parameters
  /////////////////////////////////////////////   
    timeStamp := Gets(POpen("date +%Y-%m-%d--%H-%M-%S", "r"));      
  /////////////////////////////////////////////
  // process the data
  /////////////////////////////////////////////   

  R := RealField(6);
  mu := Multiplicity;
 
Write( "data/allData.txt",
  <type, dataType , [g, d, sampleSize], proportion, timeStamp>
   where proportion is
     dataType eq "order" select [R! &+[ i[4][1] : i in data] /sampleSize]
     else [R! &+[mu(i[4],j) : i in data  ]/sampleSize : j in [0..g]] 
   where type       is data[1][1] 
   where dataType   is data[1][2]
   where g          is data[1][3][1]
   where d          is data[1][3][2]
   where sampleSize is &+[ i[3][3] : i in data]   
  );
  
  
  
  
  /////////////////////////////////////////////
  // Remove the formatting files
  /////////////////////////////////////////////     
  
     filenameHyperOrder := 
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat type cat "_" cat "Order_FORMATTED.txt";  
    
     filenameHyperNullity :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat type cat "_" cat "ANumber_FORMATTED.txt";
      
     filenamePlaneOrder :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat type cat "_" cat "Order_FORMATTED.txt";
      
    filenamePlaneNullity :=  
          "data/data_" cat
          (q le 9 select "00" else ( q le 99 select "0" else "" ))
            cat IntegerToString(q) cat "_"
          cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
            cat IntegerToString(d) cat "_" 
          cat type cat "_" cat "ANumber_FORMATTED.txt";

     Write(  filenameHyperOrder  , "");
      Pipe("rm " cat filenameHyperOrder, "r");
     Write(  filenameHyperNullity , "");
      Pipe("rm " cat filenameHyperNullity, "r");
     Write(  filenamePlaneOrder   , "");
      Pipe("rm " cat filenamePlaneOrder, "r");
     Write(  filenamePlaneNullity  , "");
      Pipe("rm " cat filenamePlaneNullity, "r");


==> setParameters.sh <==

# Bash script to set parameters.
# This queries for input and then modifies the file parameters.m


# Query for input

read -p "Size of field: q = " q
read -p "Degree of f = " d
read -p "(H)yperelliptic or (P)lane " type
read -p "(O)rders or (a)-numbers " dataType
read -p "Sample size: B = " B


# only checks to see if the first letter of type
# is h or H
if [ "${type:0:1}" == h -o "${type:0:1}" == H ] 
  then type=hyper
  else type=plane
fi 

# only checks to see if the first letter of dataType
# is o or O
if [ "${dataType:0:1}" == o -o "${dataType:0:1}" == O ] 
  then dataType=Order
  else dataType=ANumber
fi 

echo Is this correct?
echo q = $q, d = $d, sample size = $B, type = $type, dataType = $dataType
read -p "(Y)es (or RET) or (n)o " bool

if [ "${bool}" == n ] 
  then echo "OK, then run setParameters.sh again"
  else echo 
fi 



# format q and d for sed
if [ $q -le 99 ]; then Q=0$q; fi
if [ $d -le 99 ]; then D=0$d; fi
if [ $q -le 9 ]; then Q=00$q; fi
if [ $d -le 9 ]; then D=00$d; fi


# Modify 

 sed 's/type :=.*; /type := "'$type'"; /g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
 sed 's/dataType :=.*; /dataType := "'$dataType'"; /g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
 sed 's/q :=.*;/q := '$q';/g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
 sed 's/d :=.*;/d := '$d';/g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
 sed 's/B :=.*;/B := '$B';/g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
 sed 's/data_.*_.*\(_[hp]\)/data_'$Q'_'$D'\1/g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m

# uncomment the correct formatting line

# First, uncomment them all, if uncommented
sed 's_/* *\(load.*FORMATTED.*\)_\1_g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m
# Then comment them all
sed 's_\(load.*FORMATTED.*\)_//\1_g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m

# Finally,  uncomment the right one
sed 's_//\(.*'$type'\_'$dataType'.*\)_\1_g' parameters.m > parameters.m.new && mv parameters.m.new parameters.m








==> takeData.m <==
////////////////////////////////////////////////////////////
// This code collects data on the distribution of a numbers
// and torsion orders of Jacobians of 
// hyperelliptic and plane curves
//
////////////////////////////////////////////////////////////

load "functions.m";
load "parameters.m";

 ////////////////////////////////
 // create counting placeholders
 ////////////////////////////////
  k := 0;                                                 // Records:
  orderCount := {**};                             //  true if p | #J(F_q)
  nullityCount := {**};                            //  a(J)
  
 ////////////////////////////////
 // Start the action
 ////////////////////////////////
 while true do
  k := k + 1;

  f := randomPolynomial(q,d : type := type);
  m, n := cartierShort(f : type := type);             // This is by far the bottlenexk

  // orderCount counts those that are divisible
  orderCount := orderCount join {*not IsInvertible(n - Identity(Parent(m)) ) *} ;
  nullityCount := nullityCount join {*g-Rank(m)*};
  
   
  if k eq B then                              

orderCount; nullityCount;      
      
 //////////////////////////////////////////////////  
 // write the result to a file every Bth trial
 //////////////////////////////////////////////////
  
  /////////////////////////////////////////////
  // create filenames from the parameters
  /////////////////////////////////////////////
    filenameOrder := 
      "data/data_" cat
      (q le 9 select "00" else ( q le 99 select "0" else "" ))
        cat IntegerToString(q) cat "_"
      cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
        cat IntegerToString(d) cat "_" 
      cat type cat "_" cat "Order.txt";  
    filenameNullity :=  
      "data/data_" cat
      (q le 9 select "00" else ( q le 99 select "0" else "" ))
        cat IntegerToString(q) cat "_"
      cat (d le 9 select "00" else ( d le 99 select "0" else "" )) 
        cat IntegerToString(d) cat "_" 
      cat type cat "_" cat "ANumber.txt";
 
  
  /////////////////////////////////////////////
  // write to file
  /////////////////////////////////////////////
    mu := Multiplicity;  

    Write(filenameOrder, 
       < type, "order", [q, d, B], [mu(orderCount,true), mu(orderCount,true) + mu(orderCount,false) ] > );
       
    Write(filenameNullity, 
       < type, "aNumber", [q, d, B], nullityCount > );



 ////////////////////////////////
 // reset the count
 ////////////////////////////////

  k := 0;
  orderCount := {**};
  nullityCount := {**};
  
  end if; //if k eq B then
 end while; // true
     
     









